JustRUA: A Controlled Study of GPT-6 Robot-Use Agents

GPT-6 Astra can drive a robot arm directly through a fixed harness, and scores of such robot-use agents on RoboDojo have risen quickly since. Reported systems differ in harness and test subset and often change several designs at once, so it is hard to tell which choices produce the gains. We take these designs apart and test them in one framework, along the harness around the model, the action interface, the reuse of experience and the scene geometry given to the model. A lean harness that keeps the full episode history and stops each motion early goes a long way. Reusing experience changes how the model acts but is not a free lunch, and scene geometry helps most, even when depth is predicted from RGB alone. JustRUA starts from the official L3 harness and keeps only what matters most. Even with no learned policy, self-improvement loop or task-specific tuning, this simple harness raises the score on the RoboDojo simulation benchmark substantially, from 29.7 to 50.3.

==> figures/src/charts.py <==
"""Draw the charts of the paper as vector PDF files in figures/plots.

Usage (from the repository root):  python3 figures/src/charts.py
Data: figures/src/data_charts.json (values as on the project page). Fonts: figures/src/fonts.
All figures are drawn at their final size (the text width is 5.5 in), so they are included unscaled.
"""
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Patch
from PIL import Image

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "..", "plots")
GEO = os.path.join(HERE, "..", "media", "geo")
os.makedirs(OUT, exist_ok=True)
for f in os.listdir(os.path.join(HERE, "fonts")):
    if f.endswith(".ttf"):
        font_manager.fontManager.addfont(os.path.join(HERE, "fonts", f))

INK, INK2, INK3, RULE = "#1a1c22", "#5a5e69", "#9a9ea8", "#dde0e5"
STEEL, STEEL2, GREY = "#2e4a73", "#7f97bd", "#c6cbd4"
plt.rcParams.update({
    "font.family": "Instrument Sans", "font.size": 7.5, "pdf.fonttype": 42,
    "axes.edgecolor": INK3, "axes.linewidth": 0.6, "axes.labelcolor": INK, "axes.labelsize": 7.5,
    "axes.spines.top": False, "axes.spines.right": False, "axes.axisbelow": True,
    "xtick.color": INK2, "ytick.color": INK2, "xtick.labelsize": 7, "ytick.labelsize": 7,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.major.size": 2.5, "ytick.major.size": 2.5,
    "grid.color": RULE, "grid.linewidth": 0.5, "legend.frameon": False, "legend.fontsize": 7,
    "text.color": INK, "savefig.pad_inches": 0.02,
})
D = json.load(open(os.path.join(HERE, "data_charts.json")))


def panel(ax, letter, title, x=0.0):
    ax.set_title(f"({letter})  {title}", loc="left", fontsize=7.5, fontweight="semibold", pad=5, x=x)


def save(fig, name):
    fig.savefig(os.path.join(OUT, name), bbox_inches="tight")
    plt.close(fig)
    print("wrote", name)


# ---- evaluation set: which tasks vary, and what the budget buys -------------
def evalset():
    fig, (a, b) = plt.subplots(1, 2, figsize=(5.5, 1.95), gridspec_kw={"width_ratios": [1.28, 1], "wspace": 0.3})
    sd = [t[3] for t in D["tasks"]]
    sel = [t[2] for t in D["tasks"]]
    a.bar(range(1, 43), sd, width=0.72, color=[STEEL if s else GREY for s in sel], linewidth=0)
    a.axvline(23.5, color=INK3, lw=0.6, ls=(0, (3, 3)))
    a.set_xlim(0.2, 42.8)
    a.set_ylim(0, 60)
    a.set_yticks([0, 20, 40, 60])
    a.set_xticks([1, 10, 20, 30, 42])
    a.set_xlabel("Task, ranked by standard deviation")
    a.set_ylabel("Score SD across eight rounds")
    a.yaxis.grid(True)
    a.legend(handles=[Patch(color=STEEL, label="Four layouts (23 tasks)"), Patch(color=GREY, label="One layout (19 tasks)")],
             loc="upper right", bbox_to_anchor=(1.03, 1.0), fontsize=6.5, handlelength=0.9, handleheight=0.8, borderaxespad=0.0)
    panel(a, "a", "Score variation of each task")

    P = D["plans"]
    xs = [P[k][0] for k in ("once", "twice", "three", "four")]
    ys = [P[k][1] for k in ("once", "twice", "three", "four")]
    b.plot(xs, ys, color=INK3, lw=1.0, marker="o", ms=4, mfc="white", mec=INK2, mew=0.9, zorder=2)
    for x, y, lab in zip(xs, ys, ["every task once", "twice", "three times", "four times"]):
        b.annotate(lab, (x, y), textcoords="offset points", xytext=(5, 5), fontsize=6.5, color=INK2)
    ex, ey = P["evalset"]
    b.plot([ex], [ey], marker="D", ms=5.5, color=STEEL, zorder=3, ls="none")
    b.annotate("Evaluation set", (ex, ey), textcoords="offset points", xytext=(-4, -12), ha="center",
               fontsize=7, fontweight="semibold", color=STEEL)
    b.set_xlim(30, 185)
    b.set_ylim(2, 5.2)
    b.set_xticks([42, 84, 111, 126, 168])
    b.set_yticks([2, 3, 4, 5])
    b.set_xlabel("Episodes per evaluation")
    b.set_ylabel("Bootstrap SD of overall score")
    b.yaxis.grid(True)
    panel(b, "b", "Evaluation budget")
    save(fig, "fig_evalset.pdf")


# ---- depth: what the model sees, and what it changes -------------------------
def depth():
    fig = plt.figure(figsize=(5.5, 2.62))
    gl = fig.add_gridspec(2, 2, left=0.0, right=0.47, top=0.915, bottom=0.165, wspace=0.04, hspace=0.3)
    tiles = [("dp-rgb.jpg", "RGB"), ("dp-raw.jpg", "Depth Pro, raw (model input)"),
             ("dp-scaled.jpg", "Depth Pro, scaled per frame"), ("dp-sim.jpg", "Simulator depth")]
    first = None
    for k, (f, lab) in enumerate(tiles):
        ax = fig.add_subplot(gl[k // 2, k % 2])
        ax.imshow(Image.open(os.path.join(GEO, f)))
        ax.set_xticks([])
        ax.set_yticks([])
        for s in ax.spines.values():
            s.set_visible(False)
        ax.set_xlabel(lab, fontsize=6.5, labelpad=2.5, color=INK2)
        first = first or ax
    first.set_title("(a)  One head-camera frame of make_kong", loc="left", fontsize=7.5, fontweight="semibold", pad=5)
    cax = fig.add_axes([0.095, 0.07, 0.28, 0.02])
    cmap = LinearSegmentedColormap.from_list("page", ["#440154", "#3b528b", "#21918c", "#5ec962", "#fde725"])
    cb = fig.colorbar(matplotlib.cm.ScalarMappable(norm=matplotlib.colors.Normalize(0, 2), cmap=cmap), cax=cax, orientation="horizontal")
    cb.set_ticks([0, 1, 2])
    cb.set_ticklabels(["0 m", "1 m", "2 m or more"])
    cb.outline.set_visible(False)
    cax.tick_params(length=2, labelsize=6.5, pad=1.5)

    ax = fig.add_axes([0.575, 0.165, 0.425, 0.75])
    B = D["depth_behaviour"]
    series = [("readings", "Robot readings only", GREY), ("simulator", "Simulator depth", STEEL2), ("predicted", "Predicted depth", STEEL)]
    w = 0.25
    for j, (key, lab, col) in enumerate(series):
        xs = [i + (j - 1) * w for i in range(4)]
        ax.bar(xs, B[key], width=w * 0.9, color=col, linewidth=0, label=lab)
        for x, v in zip(xs, B[key]):
            ax.text(x, v + 0.8, str(v), ha="center", va="bottom", fontsize=6.3, color=INK2)
    ax.set_xticks(range(4))
    ax.set_xticklabels(["Empty\ngrasps", "Fine placement\nfailures", "Dropped\nobjects", "Arm-to-arm\ncollisions"], fontsize=6.8)
    ax.tick_params(axis="x", length=0)
    ax.set_ylim(0, 58)
    ax.set_yticks([0, 10, 20, 30, 40, 50])
    ax.set_ylabel("Events in 42 first-round episodes")
    ax.yaxis.grid(True)
    ax.legend(loc="upper right", handlelength=1.0, handleheight=0.8, borderaxespad=0.0, labelspacing=0.25)
    panel(ax, "b", "Behaviour with and without depth")
    save(fig, "fig_depth.pdf")


# ---- appendix: move sequences and the decision budget -------------------------
def moveseq():
    fig, ax = plt.subplots(figsize=(3.5, 1.9))
    M = D["moveseq"]
    w = 0.38
    ax.axvspan(8.5, 9.5, color="#f2f3f6", lw=0)
    ax.bar([i - w / 2 for i in range(10)], M["default"], width=w * 0.92, color=GREY, linewidth=0, label="Default testbed")
    ax.bar([i + w / 2 for i in range(10)], M["sequences"], width=w * 0.92, color=STEEL, linewidth=0, label="Move sequences")
    for x, v in ((9 - w / 2, M["default"][9]), (9 + w / 2, M["sequences"][9])):
        ax.text(x, v + 0.6, str(v), ha="center", va="bottom", fontsize=6.3, color=INK2)
    ax.text(9, 33.4, "budget\nreached", ha="center", va="top", fontsize=6.3, color=INK2, linespacing=1.0)
    ax.set_xticks([i - 0.5 for i in range(11)])
    ax.set_xticklabels([str(10 * i) for i in range(11)])
    ax.set_xlim(-0.6, 9.6)
    ax.set_ylim(0, 34)
    ax.set_yticks([0, 10, 20, 30])
    ax.set_xlabel("Decisions used in the episode")
    ax.set_ylabel("Episodes (of 111)")
    ax.yaxis.grid(True)
    ax.legend(loc="upper left", handlelength=1.0, handleheight=0.8, borderaxespad=0.1)
    save(fig, "app_move_hist.pdf")


# ---- appendix: round-to-round variation -------------------------------------
def rounds():
    fig, ax = plt.subplots(figsize=(3.5, 1.9))
    R = D["rounds"]
    xs = list(range(1, 9))
    ax.plot(xs, R["medium"], color=STEEL, lw=1.2, marker="o", ms=3.6, label="Medium effort")
    ax.plot(xs, R["low"], color=STEEL2, lw=1.2, marker="s", ms=3.3, ls=(0, (4, 2)), label="Low effort")
    ax.set_xticks(xs)
    ax.set_ylim(20, 50)
    ax.set_yticks([20, 30, 40, 50])
    ax.set_xlabel("Round")
    ax.set_ylabel("Overall score")
    ax.yaxis.grid(True)
    ax.legend(loc="upper center", bbox_to_anchor=(0.62, 1.02), handlelength=2.2, borderaxespad=0.0)
    save(fig, "app_rounds.pdf")


if __name__ == "__main__":
    evalset()
    depth()
    moveseq()
    rounds()


==> figures/src/data_motion.js <==
const MOTION={"off": {"t0": 16.9, "win": 4.2, "trace": [0.1, 0.12, 0.2, 0.31, 0.5, 0.63, 0.86, 1.05, 1.26, 1.48, 1.6, 1.79, 2.03, 2.24, 2.55, 2.85, 3.07, 3.39, 3.72, 3.94, 4.41, 4.87, 5.32, 5.6, 5.92, 6.13, 6.39, 6.7, 6.9, 7.49, 6.1, 5.42, 3.95, 3.96, 5.74, 8.67, 12.12, 6.96, 15.73, 7.12, 7.31, 7.39, 7.84, 8.97, 9.03, 9.2, 9.3, 9.51, 9.0, 8.77, 8.12, 8.1, 6.97, 5.97, 5.28, 5.03, 4.72, 4.59, 4.49, 4.58, 4.34, 4.38, 4.29, 4.61, 4.83, 5.18, 5.46, 6.02, 6.34, 5.81, 5.59, 5.23, 4.7, 4.5, 4.91, 6.16, 6.25, 6.85, 6.45, 6.74, 6.78, 6.78, 7.14, 7.09, 6.11, 6.08, 6.2, 6.51, 6.9, 7.74, 10.23, 9.13, 10.3, 13.12, 13.54, 18.22, 53.33, 96.72, 20.39, 4.02, 0.83, 0.71, 0.76, 0.6, 0.48]}, "on": {"t0": 12.6, "win": 4.2, "trace": [0.24, 2.35, 3.86, 4.66, 4.53, 4.33, 4.18, 3.22, 0.99, 0.07, 0.25, 2.38, 3.68, 4.17, 4.39, 4.76, 4.63, 3.9, 1.63, 0.35, 0.15, 0.09, 0.09, 0.17, 0.11, 0.08, 0.07, 1.18, 3.1, 3.53, 1.79, 0.48, 0.14, 0.08, 0.06, 1.05, 3.63, 4.63, 2.71, 1.44, 0.11, 0.43, 0.2, 0.67, 0.26, 0.21, 0.12, 0.07, 0.65, 2.63, 3.82, 3.34, 1.54, 0.08, 1.96, 4.33, 2.61, 0.51, 0.21, 0.21, 0.13, 0.09, 0.08, 0.07, 0.83, 3.4, 4.66, 3.7, 1.12, 0.36, 0.12, 0.84, 3.09, 4.08, 3.65, 1.59, 0.12, 0.05, 0.56, 1.85, 2.85, 3.76, 4.51, 5.06, 5.08, 4.79, 4.44, 4.24, 3.79, 3.08, 2.46, 1.69, 0.74, 0.15, 0.14, 0.25, 1.11, 1.72, 1.89, 1.77, 1.16, 0.44, 0.09, 0.06, 0.05]}};


==> figures/src/prep_frames.py <==
"""Extract the still frames and movement traces used by the hand-written figures.

The clips are the ones on the project page (media/cap-off.mp4, cap-on.mp4, exp/kong-r1-full.mp4,
exp/kong-r2-full.mp4, case/*.mp4, behaviour/*.mp4 as beh-*.mp4, errors/*.mp4 as err-*.mp4). They are not part of this
repository; pass the folder that holds them:  python3 figures/src/prep_frames.py /path/to/clips
Outputs: figures/src/img/*.jpg and figures/src/data_motion.js.
"""
import json
import os
import subprocess
import sys

import numpy as np
from PIL import Image

HERE = os.path.dirname(os.path.abspath(__file__))
IMG = os.path.join(HERE, "img")
CLIPS = sys.argv[1] if len(sys.argv) > 1 else "."


def grab(clip, t):
    tmp = os.path.join(IMG, "_tmp.png")
    subprocess.run(["ffmpeg", "-loglevel", "error", "-y", "-ss", f"{t:.2f}", "-i", os.path.join(CLIPS, clip),
                    "-frames:v", "1", tmp], check=True)
    im = Image.open(tmp).convert("RGB")
    os.remove(tmp)
    return im


def save(im, name):
    im.save(os.path.join(IMG, name), quality=90)


def trace(clip):
    """Mean absolute difference between consecutive frames of the clip (25 fps), a proxy for movement."""
    w, h = 160, 120
    raw = subprocess.run(["ffmpeg", "-loglevel", "error", "-i", os.path.join(CLIPS, clip), "-vf",
                          f"scale={w}:{h},format=gray", "-f", "rawvideo", "-"], capture_output=True).stdout
    a = np.frombuffer(raw, dtype=np.uint8).reshape(-1, h, w).astype(np.float32)
    return np.abs(np.diff(a, axis=0)).mean(axis=(1, 2))


# ---- motion length: the same 4.2 s of each clip, five frames and the movement in between ----
WIN = 4.2
MOTION = {"off": ("cap-off.mp4", 16.9), "on": ("cap-on.mp4", 12.6)}
data = {}
for key, (clip, t0) in MOTION.items():
    times = [round(t0 + WIN * k / 4, 2) for k in range(5)]
    for k, t in enumerate(times):
        save(grab(clip, min(t, t0 + WIN - 0.04)), f"motion_{key}_{k}.jpg")
    d = trace(clip)
    i0 = int(round(t0 * 25))
    seg = d[i0:i0 + int(WIN * 25)]
    data[key] = {"t0": t0, "win": WIN, "trace": [round(float(x), 2) for x in seg]}
with open(os.path.join(HERE, "data_motion.js"), "w") as f:
    f.write("const MOTION=" + json.dumps(data) + ";\n")

# ---- make_kong with a demonstration: four moments of each run ----
KONG = {"r1": ("kong-r1-full.mp4", [18.0, 20.0, 21.4, 24.9]), "r2": ("kong-r2-full.mp4", [15.8, 18.5, 20.4, 26.8])}
for key, (clip, times) in KONG.items():
    for k, t in enumerate(times):
        save(grab(clip, t), f"kong_{key}_{k}.jpg")
# the same moments in the demonstration, cut from its 4x4 keyframe sheet (tiles 8, 10, 11 and 16)
sheet = Image.open(os.path.join(HERE, "..", "media", "exp", "kong-r1-keyframes.jpg")).convert("RGB")
W, H = sheet.size
tw, th = (W + 6) / 4, (H + 6) / 4
for k, idx in enumerate([7, 9, 10, 15]):
    r, c = divmod(idx, 4)
    box = (round(c * tw), round(r * th), round(c * tw + tw - 6), round(r * th + th - 6))
    save(sheet.crop(box).resize((640, 480), Image.LANCZOS), f"kong_demo_{k}.jpg")

# ---- coordinate solving: head-camera (and wrist) views at the key moments ----
def views(clip, t, n):
    im = grab(clip, t)
    w = im.size[0] // n
    return [im.crop((k * w, 0, (k + 1) * w, im.size[1])) for k in range(n)]

for k, t in enumerate([0.04, 2.76, 7.72, 8.64, 21.9]):
    v = views("tubes.mp4", t, 3)
    save(v[0], f"tubes_head_{k}.jpg")
    save(v[1], f"tubes_left_{k}.jpg")
    save(v[2], f"tubes_right_{k}.jpg")
for k, t in enumerate([0.04, 5.0, 8.1]):
    v = views("cuffs.mp4", t, 3)
    save(v[0], f"cuffs_head_{k}.jpg")
    save(v[1], f"cuffs_left_{k}.jpg")
for k, t in enumerate([0.04, 3.2, 11.7]):
    v = views("cup.mp4", t, 2)
    save(v[0], f"cup_head_{k}.jpg")
    save(v[1], f"cup_left_{k}.jpg")
# ---- behaviours counted in the review: three moments of each, cropped to the action ----
def crop(clip, t, box, name, size=(540, 360)):
    save(grab(clip, t).crop(box).resize(size, Image.LANCZOS), name)

BEHAVIOURS = {
    "empty": ("beh-empty.mp4", (273, 150, 513, 310), [2.2, 3.1, 4.1]),
    "drop": ("beh-drop.mp4", (96, 176, 384, 368), [0.8, 1.2, 2.0]),
    "place": ("beh-place.mp4", (112, 64, 400, 256), [1.0, 2.2, 4.6]),
    "view": ("beh-view.mp4", (96, 80, 528, 368), [1.5, 2.8, 4.6]),
    "handover": ("beh-handover.mp4", (176, 32, 512, 256), [0.9, 2.1, 2.7]),
}
for key, (clip, box, times) in BEHAVIOURS.items():
    for k, t in enumerate(times):
        crop(clip, t, box, f"beh_{key}_{k}.jpg")

# ---- one failure of each cause: three moments, cropped to the action ----
ERRORS = {
    "kong": [("err-kong.mp4", (64, 64, 448, 320), 2.4), ("err-kong.mp4", (64, 64, 448, 320), 3.2), ("err-kong.mp4", (64, 64, 448, 320), 5.8)],
    "pack": [("err-pack.mp4", (128, 64, 512, 320), 0.1), ("err-pack.mp4", (128, 64, 512, 320), 2.3), ("err-pack.mp4", (128, 64, 512, 320), 4.6)],
    "dolls": [("err-dolls.mp4", (144, 160, 480, 384), 1.0), ("err-dolls.mp4", (144, 160, 480, 384), 1.8), ("err-dolls.mp4", (144, 160, 480, 384), 3.6)],
    "screws": [("err-screws-left.mp4", (0, 27, 640, 453), 2.3), ("err-screws-left.mp4", (0, 27, 640, 453), 6.8), ("err-screws.mp4", (60, 216, 330, 396), 8.0)],
}
for key, frames in ERRORS.items():
    for k, (clip, box, t) in enumerate(frames):
        crop(clip, t, box, f"err_{key}_{k}.jpg")
print("frames written to", IMG)


==> figures/src/render.py <==
"""Render the paper figures written as HTML in this folder to PNG files in ../web.

Usage (from the repository root):  python3 figures/src/render.py [name ...]
Each figure is the element #fig of figures/src/<name>.html, rendered at 3x in headless Chrome.
"""
import os
import sys
from PIL import Image
from playwright.sync_api import sync_playwright

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "..", "web")
# Line art stays PNG; figures made of camera frames are stored as high-quality JPEG to keep the PDF small.
FIGS = {"fig1": "fig1_gains.png", "fig_framework": "fig_framework.png", "fig_behaviours": "fig_behaviours.jpg",
        "fig_motion": "fig_motion.jpg", "fig_kong": "fig_kong.jpg", "fig_affordances": "fig_affordances.jpg",
        "fig_solver": "fig_solver.jpg", "fig_errors": "fig_errors.jpg", "fig_solver_more": "fig_solver_more.jpg"}


def main(names):
    with sync_playwright() as p:
        b = p.chromium.launch(executable_path=os.environ.get("CHROME", "/usr/bin/google-chrome"), args=["--no-sandbox"])
        for n in names:
            src = os.path.join(HERE, n + ".html")
            if not os.path.exists(src):
                continue
            pg = b.new_page(viewport={"width": 1400, "height": 1200}, device_scale_factor=2.4)
            pg.goto("file://" + src, wait_until="load")
            pg.evaluate("document.fonts.ready")
            pg.wait_for_timeout(300)
            el = pg.locator("#fig")
            box = el.bounding_box()
            out = os.path.join(OUT, FIGS[n])
            if out.endswith(".jpg"):
                tmp = out[:-4] + "_tmp.png"
                el.screenshot(path=tmp)
                Image.open(tmp).convert("RGB").save(out, quality=93, subsampling=0, optimize=True)
                os.remove(tmp)
            else:
                el.screenshot(path=out)
            print(n, round(box["width"]), "x", round(box["height"]), "css px")
            pg.close()
        b.close()


if __name__ == "__main__":
    main(sys.argv[1:] or list(FIGS))


==> figures/src/strip.js <==
// Shared helper for the frame-matrix figures: one column per case, three moments from top to bottom.
// Marks are given in a 300 x 200 box laid over each frame.
function marksSVG(marks, col){
  if(!marks||!marks.length) return "";
  const g=marks.map(m=>{
    if(m.t==="ring") return `<circle cx="${m.x}" cy="${m.y}" r="${m.r}" fill="none" stroke="#fff" stroke-width="4.2"/><circle cx="${m.x}" cy="${m.y}" r="${m.r}" fill="none" stroke="${col}" stroke-width="2.2"/>`;
    if(m.t==="box") return `<rect x="${m.x}" y="${m.y}" width="${m.w}" height="${m.h}" rx="4" fill="none" stroke="#fff" stroke-width="4.2" ${m.dash?'stroke-dasharray="9 6"':""}/><rect x="${m.x}" y="${m.y}" width="${m.w}" height="${m.h}" rx="4" fill="none" stroke="${m.dash?"#5a5e69":col}" stroke-width="2.2" ${m.dash?'stroke-dasharray="9 6"':""}/>`;
    if(m.t==="arrow") return `<line x1="${m.x1}" y1="${m.y1}" x2="${m.x2}" y2="${m.y2}" stroke="#fff" stroke-width="5.5" stroke-linecap="round"/><line x1="${m.x1}" y1="${m.y1}" x2="${m.x2}" y2="${m.y2}" stroke="${col}" stroke-width="2.6" stroke-linecap="round" marker-end="url(#ah)"/>`;
    return "";
  }).join("");
  return `<svg viewBox="0 0 300 200" preserveAspectRatio="none"><defs><marker id="ah" viewBox="0 0 10 10" refX="7" refY="5" markerWidth="5" markerHeight="5" orient="auto"><path d="M0,0 L10,5 L0,10 z" fill="${col}"/></marker></defs>${g}</svg>`;
}
function frameHTML(src, k, marks, col){
  return `<div class="fr"><img src="${src}" alt="">${marksSVG(marks,col)}<span>${k+1}</span></div>`;
}

